Gravitational polarization of test-mass potential in the self-gravitating isothermal gases and a relation with gravitational instability

The present work analyzes perturbed potentials due to test mass that is added at the center of gravity of the non-singular equilibrium isothermal self-gravitating gases. We examine gravitational polarization in the infinite isothermal sheet, cylinder, and sphere, assuming that the systems are highly collisional and reach a new state of thermal equilibrium after perturbation. Under the assumptions, the isothermal sheet and cylinder amplify gravitational fields due to test sheet and line masses by 68 % and 53 % maximally. On the one hand, in the isothermal sphere, gravitational fields due to test point mass are amplified oscillatorily with radius and show a repulsive effect at large radii. Since the infinite isothermal sphere is gravitationally unstable, we confine it in a spherical wall in contact with a thermal bath. We find that only gravitational amplification occurs if the unperturbed finite sphere is gravitationally stable. The oscillatory amplification appears if the sphere is unstable, hence the repulsive effect is unrealistic in the canonical ensemble.

==> Iso_3D_pola_reg_norm_fixed_E.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Numerical code for obtaining gravitational polraization LE2 functions on radius%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%clear all;clf;tic;
format long e;
N=100;%Total degree of the Chebyshev Polynomials
rM=4;
a=1;b=1;
xM=(1/b)*log(rM/a+1);

coeff=N;%number of coefficients
ingrid=N-2;% number of interpolated grid points (Gauss-Chebyshev-Radau)
cr_cs=load('Iso_cr_cs_rm4.txt');
cr_phio=cr_cs(1:coeff);

%%%%%Read functions for Matrix of Chebyshev matrices and initial guess of the

[T,Tp,Tpp,E,Bl,Br]=cheb_derivatives_poisson(coeff,ingrid);

om=exp((1-E)*b*xM/2);
Om=-2/(a*b*xM)./om;
R=a*(exp((1-E)*b*xM/2)-1);

%rho=(cosh(R/sqrt(2))).^(-2);

Phioc=zeros(size(E));
upoc=zeros(size(E));
mmax=length(cr_phio);
for m=1:mmax
Phioc=Phioc+cr_phio(m)*cos((m-1)*(acos(E)));
upoc=upoc+cr_phio(m)*((m-1)*sin((m-1)*acos(E))./sin(acos(E)));
end
Rhoo=exp(-Phioc);
phipo=upoc.*Om;
Mreg=4*pi*rM^(2)*phipo(end);

[Tc,Ec,tt]=Cheb_poly_guess_Gauss(coeff);
%[Tc,Ec,tt]=Cheb_poly_guess_Radau_p(coeff);
%%%%%%%%% Boundary condition %%%%%%%%%%%%%


vr1=1;vs1=-a*b*xM/16/pi;%Boundary condition at E=1
vrm1=1;vsm1=0;%Boundary condition at E=-1

%%%%%%%Initial guess of regularised inverse LE2 function
Guess_r=(vr1)*(1/2+Ec/2).^(1)+(vrm1)*(1/2-Ec/2).^(1);
cr=Tc*Guess_r;
change=1;%norm of the correction term
it=0;%iteration number
c=zeros(coeff,1);%define the coefficients of 2N vector

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
while change>1e-100&&change<1e15&&it<20
vr=T*cr;vrp=Tp*cr;vrpp=Tpp*cr;
%Nonlinear operator for the 4N coefficients
O=zeros(coeff,1);
O(1:ingrid)=vrpp+((b*xM)/2+2./a./Om./(om-1)).*vrp+Om.^(-2).*Rhoo.*(-1./a./(om-1)/(4*pi)+vr-(-Phioc)/Mreg);
O(ingrid+1)=Br(2,:)*cr-(vs1);
O(ingrid+2)=Bl(2,:)*cr-(vsm1);
%O(2*ingrid+2)=Br(1,:)*cs-(vs1);
%N-by-N Jacobian
OL=zeros(coeff);
OL(1:ingrid,1:coeff)=Tpp+diag((b*xM)/2+2./a./Om./(om-1))*Tp+diag(Om.^(-2).*Rhoo)*T;
OL(ingrid+1,1:coeff)=Br(2,:);
OL(ingrid+2,1:coeff)=Bl(2,:);
%OL(2*ingrid+2,coeff+1:2*coeff)=Br(1,:);
Del=-OL\O;%correction to the coeffcients {an}
c(1:coeff)=cr;
cnew=c+Del;%iterated coefficients
change=norm(cnew-c,inf);
c=cnew;
cr=c(1:coeff);
it=it+1;
figure(1);loglog(it,abs(change),'*');hold on

end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

D=1;p=1:ingrid*D;p=p';
ti=[(p)*pi/(coeff*D-1)];
Y=cos(ti);
phi=zeros(length(Y),1);
up=zeros(length(Y),1);
upo=zeros(length(Y),1);
phio=zeros(length(Y),1);
for lg=1:coeff
phi=phi+c(lg)*cos((lg-1)*(acos(Y)));
up=up+c(lg)*((lg-1)*sin((lg-1)*acos(Y))./sin(acos(Y)));
upo=upo+cr_phio(lg)*((lg-1)*sin((lg-1)*acos(Y))./sin(acos(Y)));
phio=phio+cr_phio(lg)*cos((lg-1)*(acos(Y)));
end

om=exp((1-Y)*b*xM/2);
Om=-2/(a*b*xM)./om;
r=a*(exp((1-Y)*b*xM/2)-1);
phip=up.*Om;
phipoc=upo.*Om;

Phio_asym=(1.1779636)*cos((sqrt(7)/2)*log(r)+1.0623271)./sqrt(r);

Phi=phi-1./r/4/pi-phio/Mreg;
Phiocc=-1./r/4/pi;
Phip=phip+1./r.^(2)/4/pi-phipoc/Mreg;
Est=abs(phip+1./r.^(2)/(4*pi))./(1./r.^(2)/(4*pi));
Rho=7*sqrt(r);

figure(2)
subplot(1,4,1);
semilogx(r,Phi,r,Phiocc,'--');xlim([1e-2 1e5]);ylim([-30 5]);title('phi')
subplot(1,4,2);
loglog(r,Est,r,7*sqrt(r),'--');xlim([1e-5 1e5]);title('phip')
subplot(1,4,3);
semilogx(r,4*pi*r.^(2).*phip);xlim([1e-5 1e5]);title('m')
subplot(1,4,4);
loglog(abs(cr));


EST=[Est;1];
RR=[r;rM];
Iso_r_Est=[RR abs(EST)];
cond(OL)
%save('Iso3D_r_Est_rm4_fixedN.txt','Iso_r_Est','-ascii','-double')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

